A note on optimal degree-three spanners of the square lattice

In this short note, we prove that the degree-three dilation of the square lattice $\mathbb{Z}^2$ is $1+\sqrt{2}$. This disproves a conjecture of Dumitrescu and Ghosh. We give a computer-assisted proof of a local-global property for the uncountable set of geometric graphs achieving the optimal dilation.

==> anc/README.md <==
# A NOTE ON OPTIMAL DEGREE-THREE SPANNERS OF THE SQUARE LATTICE

## Dependencies

Our program runs in Python 3. It requires several (relatively standard) Python libraries:
- numpy;
- sympy (for symbolic computations);
- matplotlib and PyQt5 (for visualisation);
- docopt (to parse command line arguments).

You can use the package manager [pip](https://pip.pypa.io/en/stable/) to install dependencies.

```bash
pip install numpy
pip install sympy
pip install matplotlib
pip install PyQt5
pip install docopt
```

## Role of the different files

The files figure_2.py, proposition_2_1.py, lemma_2_4.py and lemma_3_8.py are used in the homonymous places in the article. To launch them, simply type
```bash
python3 figure_2.py
python3 proposition_2_1.py
python3 lemma_2_4.py
python3 lemma_3_8.py
```

The files proof.py, interface.py, launch.py and util.py are used in the proofs of Lemma 3.2 (for Algorithm 1) and Lemma 2.2 (for Algorithm 2). 
- The file proof.py contains the implementation of Algorithm 2 (and thus Algorithm 1 as well).
- The file interface.py allows the reader to visualize the execution of the Algorithms 1 and 2 in real time. Two options are available: a command-line (textual) and a matplotlib (graphical) interface.
- The file launch.py contains the input data for Algorithms 1 and 2. This is the only file that should be executed directly by the user.
- The file util.py contains a class to represent numbers in Z+Z*sqrt(2) and some helper functions for elementary geometry.

## Some details in the implementation of Algorithms 1 and 2

Both Algorithms 1 and 2 are implemented using the same 'expand' function in proof.py. This is possible since Algorithm 1 is a part of Algorithm 2 (where lines [2-3:] of Algorithm 2 do not apply and lines [4-5:] do not apply exactly). 

The goal of this section is to explain how Algorithm 2 (and thus also Algorithm 1) is implemented in proof.py.

Differences between the function 'Expand' in Algorithm 2 and the function 'expand' in proof.py.

- Instead of having 'S', 'u', 'v' and 'c' as an argument, the function 'expand' in proof.py has access to a number of global variables listed on the first line of the 'prove' function. The only argument of 'expand' is 'gamma', the path that was added most recently.
- In Algorithm 2, the variable 'S' represents the current set of edges of the configuration. In the proof.py file, the current set of edges is the global variable 'edges'.
- In Algorithm 2, the variable 'S' is updated (on lines [11:] and [16:]) before the new call to 'Expand'.
In proof.py, the new path 'gamma' is only added afterwards, at the beginning of 'expand'.

Here are some extra details:

- Some of the main variables used to store the global state are:
    - 'edges', the current set of edges;
    - 'deg', a Python dictionary which maps points of Z² to their current degree (deg[p] stores the the current number of edges from 'edges' which have p as an endpoint);
    - 'points', the set of all the endpoints of all the edges in the current configuration.
- Some segments of length 1 or sqrt(2) between two points of the grid are not compatible with the current configuration, in the sense that adding them to 'edges' creates a vertex of degree greater than 3 or an intersection. These segments are stored in the set 'forbidden_edges' and *are displayed in light orange in the graphical interface*.
- When we detect that a pair (p, q) in the case Satisfaction (see the article), we do not wish to consider it anymore in the further calls to 'expand'. We store all such pairs in the set 'known_satisfaction'.
- The following variables are defined when 'gamma' is added:
    - 'added_edges' is the set of edges of 'gamma' that are not already in 'edges'.
    - 'added_points' is the set of points of 'gamma' that are not already in 'points'.
    - 'new_forbidden' is set of edges that were added to 'forbidden_edges' due to the insertion of 'gamma'.
    - 'recent_points' is the set of points adjacent to an edge of 'added_edges'.
    When we try to detect some contradictions or deductions, we focus the region close to 'recent_points',
    since this is where they are more likely to appear.
- When the call to 'expand' is finished, the global variables are reverted to their previous state using 'added_edges', 'added_points' and 'new_forbidden'.
- As explained in Remark 3.7 in the article, the order in which the pairs (p, q) are considered is important for the efficiency of the algorithm (but not for its correctness). 
The order in which the pairs are considered is specified in the list 'ls_edges_to_consider', which is provided in the launch.py file.
The pair to be considered is the first pair in the list 'ls_edges_to_consider' which is not in 'known_satsifaction'.
- The user interface and the proof are strongly separated. The proof sends information to the interface through 'notify' functions, and never receives information from the interface.
- Throughout the proof, we need to manipulate lengths of paths consisting of segments of length 1 or sqrt(2). To do this, we use the class 'SquareRootNumber' in the file util.py. 
This allows to avoid all potential rounding errors due to floating-point computations.
We have not used sympy expressions to perform those symbolic computations because the resulting program would have been considerably slower.

## How to launch the main proof

The six results we prove are called h1, h2, p1, p2, p3 and p4 (for the terminology, see the article).
You can either prove one of those results or all of them.
We provide both a text-based and a GUI interface.
See some usage examples below.

```bash
python3 launch.py prove h1 --gui
python3 launch.py prove p2 --text
python3 launch.py prove all --text
```


==> anc/figure_2.py <==
"""A NOTE ON OPTIMAL DEGREE-THREE SPANNERS OF THE SQUARE LATTICE - PROOF OF LOCAL OPTIMALITY OF THE THREE EXAMPLES OF FIGURE 2

Usage:
    figure_2.py
    figure_2.py (-h | --help)

Options:
    -h --help       Show this screen.

Explanation:
    This program checks that the geometric graphs in Figure 2 are locally optimal.
    Since they are periodic, it suffices to verify Definition 1.2 for p in a fundamental parallelogram
    (the purple points in the GUI). 
"""

import sys

from docopt import docopt

import matplotlib
import matplotlib.pyplot as plt
matplotlib.use('qt5agg')
from matplotlib.widgets import Button, Slider

from queue import PriorityQueue

from util import *

from proposition_2_1 import verify_shortest_paths, GUI

def fundamental_parallelogram(v1, v2):
    '''
    Given two small vectors v1, v2 with integer coefficients, returns the list of points
    with integer coefficients contained in the parallelogram based at (0, 0) and with v1, v2 as sides.
    '''
    
    x1, y1 = v1
    x2, y2 = v2
    
    length_v1_squared = x1**2 + y1**2
    length_v2_squared = x2**2 + y2**2
    
    ls_points = []
    for x in range(-10, 11):
        for y in range(-10, 11):
            scalar_product_1 = x*x1 + y*y1
            scalar_product_2 = x*x2 + y*y2
            
            if 0 <= scalar_product_1 and 0 <= scalar_product_2 and scalar_product_1 < length_v1_squared and scalar_product_2 < length_v2_squared:
                ls_points.append((x, y))
    return ls_points


def translate(p, vec):
    return (p[0]+vec[0], p[1]+vec[1])

def add_path(path, shift, edges):
    l = len(path)
    for i in range(l-1):
        a, b = translate(path[i], shift), translate(path[i+1], shift)
        if not (a, b) in edges:
            edges.add((a, b))
        if not (b, a) in edges:
            edges.add((b, a))

def first_config():
    edges = set()
    for i in range(-3, 4):
        for j in range(-3, 4):
            # fundamental parallelogram
            shift = (4*i+2*j, -3*j)
            add_path([(0, 1), (1, 0), (2, 0), (3, 0), (4, 0), (4, 1), (5, 1), (4, 2), (3, 3)], shift, edges)
            add_path([(2, 0), (2, 1), (1, 2), (1, 1)], shift, edges)
            add_path([(1, 2), (2, 2), (1, 3)], shift, edges)
            add_path([(2, 1), (3, 1), (4, 0)], shift, edges)
            add_path([(3, 1), (3, 2)], shift, edges)
            add_path([(2, 2), (3, 2), (4, 2)], shift, edges)
    return edges, fundamental_parallelogram((4, 0), (2, -3))


def second_config():
    edges = set()
    for i in range(-3, 4):
        for j in range(-3, 4):
            # fundamental parallelogram
            shift = (3*i+4*j, 2*i-4*j)
            add_path([(0, 0), (1, 0), (1, -1), (2, -1), (2, -2), (3, -2), (3, -3), (4, -3)], shift, edges)
            add_path([(4, -3), (4, -4), (5, -3), (6, -2), (7, -1)], shift, edges)
            add_path([(1, -1), (2, 0), (2, 1), (1, 1)], shift, edges)
            add_path([(3, -3), (4, -2), (4, -1), (4, 0), (3, -1), (2, -2)], shift, edges)
            add_path([(6, -2), (5, -2), (5, -1), (6, 0)], shift, edges)
            add_path([(4, -2), (5, -2)], shift, edges)
            add_path([(4, -1), (5, -1)], shift, edges)
            add_path([(4, 0), (5, 1)], shift, edges)
            add_path([(2, 0), (3, 0)], shift, edges)
            add_path([(2, 1), (3, 1)], shift, edges)
            add_path([(3, -1), (3, 0), (3, 1), (4, 2)], shift, edges)
    return edges, fundamental_parallelogram((3, 2), (4, -4))


def third_config():
    edges = set()
    for i in range(-3, 4):
        for j in range(-3, 4):
            # fundamental parallelogram
            shift = (2*i+4*j, 3*i-3*j)
            add_path([(0, 0), (1, 1), (2, 2), (3, 3), (3, 2), (4, 2), (4, 1), (5, 1), (5, 0), (6, 1), (6, 0), (7, 0)], shift, edges)
            add_path([(2, 2), (2, 1), (2, 0), (3, 0), (3, -1), (4, 0), (4, -1), (5, -1), (5, -2)], shift, edges)
            add_path([(4, -1), (4, -2)], shift, edges)
            add_path([(2, -2), (3, -1)], shift, edges)
            add_path([(1, -1), (2, 0)], shift, edges)
            add_path([(5, -1), (5, 0)], shift, edges)
            add_path([(3, 1), (4, 2)], shift, edges)
            add_path([(4, 0), (5, 1)], shift, edges)
            add_path([(2, 1), (3, 1), (3, 0)], shift, edges)
    return edges, fundamental_parallelogram((2, 3), (4, -3))


if __name__ == '__main__':
    arguments = docopt(__doc__)
    
    gui = GUI(False)

    ls_configs = [first_config(), second_config(), third_config()]
    ls_titles = ['FIRST', 'SECOND', 'THIRD']

    for i in range(3):
        gui.set_title(ls_titles[i] + ' CONFIGURATION')
        config, possible_values_for_p1 = ls_configs[i]
        
        gui.visualize(config, [], possible_values_for_p1)
        verify_shortest_paths(config, possible_values_for_p1)
        
        while not gui.next:
            plt.pause(0.001)
        gui.next = False


==> anc/interface.py <==
import sys
import math
import time

import numpy as np

import matplotlib
import matplotlib.pyplot as plt
matplotlib.use('qt5agg')
from matplotlib.widgets import Button, RadioButtons, Slider


class GUIInterface:
    def __init__(self):
        # based on the answer https://stackoverflow.com/a/43382060/3350732
        # of user buvinj https://stackoverflow.com/users/3220983/buvinj
        # from https://stackoverflow.com/questions/17280637/tkinter-messagebox-without-window
        
        # self.root will store the root of tKinter which is used for message boxes,
        # but we only use matplotlib for the main GUI window
        
        # GUI INIT
        self.waiting_time = 1   # initially the waiting time between plots is 1s
        
        self.fig = plt.figure(figsize=(10, 8), dpi=80)
        self.fig.canvas.set_window_title('OPTIMAL DEGREE-THREE SPANNERS OF THE SQUARE LATTICE')
        
        def handle_close(evt):
            print('Execution terminated')
            plt.close('all')
            sys.exit()
        
        self.fig.canvas.mpl_connect('close_event', handle_close)
        
        self.ax = self.fig.add_subplot(111, aspect='equal')
        self.__init_axes()

        self.fig.subplots_adjust(left=0.2, bottom=0.2)
        
        widget_color = 'palegoldenrod'
        
        self.progress_slider_ax = self.fig.add_axes([0.15, 0.08, 0.75, 0.04], facecolor=widget_color)
        self.progress_slider = Slider(self.progress_slider_ax, 'Progress', 0, 100, valinit=0, dragging=False)
        self.progress_slider.set_active(False)    

        self.in_pause = False

        self.pause_button_ax = self.fig.add_axes([0.8, 0.01, 0.1, 0.04])
        self.pause_button = Button(self.pause_button_ax, 'Pause', color=widget_color, hovercolor='lightgray')
        
        self.pause_button.resume_label = self.pause_button_ax.text(0.5, 0.5, 'Resume', verticalalignment = 'center', horizontalalignment = 'center')
        self.pause_button.resume_label.set_visible(False)
        
        def pause_button_callback(mouse_event):
            if self.in_pause:
                self.in_pause = False
                self.pause_button.label.set_visible(True)
                self.pause_button.resume_label.set_visible(False)
            else:
                self.in_pause = True
                self.pause_button.label.set_visible(False)
                self.pause_button.resume_label.set_visible(True)
        self.pause_button.on_clicked(pause_button_callback)

        self.waiting_time_radios_ax = self.fig.add_axes([0.025, 0.5, 0.15, 0.15], facecolor=widget_color)
        self.waiting_time_radios = RadioButtons(self.waiting_time_radios_ax, ('plotting time', '0.3s', '1s', '3s'), active=1)
        def waiting_time_callback(label):
            if label == 'plotting time':
                self.waiting_time = 0.001
            else:
                self.waiting_time = float(label[:-1])
            self.fig.canvas.draw_idle()
        self.waiting_time_radios.on_clicked(waiting_time_callback)

        self.fig.canvas.draw_idle()
        plt.pause(self.waiting_time)
        

    def notify_start(self, edges, forbidden_edges, to_prove):
        self.current_tot = to_prove.tot
        self.progress_slider.set_val(0)
        self.is_uv_constraint = (to_prove.u is not None and to_prove.v is not None)
        self.shortcut = None
        self.pattern = None
        self.unique_path = None
        self.impossible_to_join = None

        print('We now consider the proof of', to_prove.name)
        print('Known lemmas so far:', str([lemma.name for lemma in to_prove.known_lemmas]))
    
    def notify_end(self, to_prove):
        print('Finished the proof of', to_prove.name)

    def notify_finished(self):
        print('The proof is complete!')

    def notify_shortcut(self, edges, forbidden_edges, shortcut):
        self.shortcut = shortcut
        self.__visualize(edges, forbidden_edges)
        self.shortcut = None

    def notify_pattern(self, edges, forbidden_edges, pattern):
        self.pattern = pattern
        self.__visualize(edges, forbidden_edges)
        self.pattern = None

    def notify_unique_path(self, edges, forbidden_edges, unique_path):
        self.unique_path = unique_path
        self.__visualize(edges, forbidden_edges)
        self.unique_path = None

    def notify_impossible_to_join(self, edges, forbidden_edges, p, q):
        self.impossible_to_join = (p, q)
        self.__visualize(edges, forbidden_edges)
        self.impossible_to_join = None

    def notify_branch(self, edges, forbidden_edges, tot):
        self.__visualize(edges, forbidden_edges)
        self.progress_slider.set_val(100*tot/self.current_tot)
    
    
    def __curly_path(self, a, b, col):
        # modified from the answer https://stackoverflow.com/a/50918519/3350732
        # of user hayk-hakobyan https://stackoverflow.com/users/4888158/hayk-hakobyan
        # from https://stackoverflow.com/questions/45365158/matplotlib-wavy-arrow
        xa, ya = a
        xb, yb = b
        dist = np.hypot(xb - xa, yb - ya)
        theta = np.arctan2(yb - ya, xb - xa)

        n = 3 * round(dist)
        x = np.linspace(0, dist, 200)
        y = 0.2 * np.sin(2*np.pi * x * n / dist)
        for i in range(200):
            old_x, old_y = x[i], y[i]
            x[i] = np.cos(theta)*old_x - np.sin(theta)*old_y
            y[i] = np.sin(theta)*old_x + np.cos(theta)*old_y
        
        self.ax.plot(x + xa, y + ya, linewidth=3, color=col)


    def __init_axes(self):
        x_ticks = range(-5, 7)
        y_ticks = range(-5, 7)
        self.ax.set_xticks(x_ticks)
        self.ax.set_yticks(y_ticks)
        self.ax.set_xlim([-5, 6])
        self.ax.set_ylim([-5, 6])
        self.ax.grid(which='both')


    def __visualize(self, edges, forbidden_edges):
        while self.in_pause:
            self.fig.canvas.start_event_loop(0.01)
        
        self.ax.cla()
        self.__init_axes()
        
        for seg in edges:
            a, b = seg
            xa, ya = a
            xb, yb = b
            self.ax.plot((xa, xb), (ya, yb), color='blue')
        
        for seg in forbidden_edges:
            a, b = seg
            xa, ya = a
            xb, yb = b
            self.ax.plot((xa, xb), (ya, yb), color='lightsalmon')
        
        if self.shortcut is not None:
            ls_x = []
            ls_y = []
            for pt in self.shortcut:
                x, y = pt
                ls_x.append(x)
                ls_y.append(y)
            
            len_shortcut = len(self.shortcut)
            for i in range(len_shortcut - 1):
                a, b = self.shortcut[i], self.shortcut[i+1]
                
                if (a, b) in edges:
                    xa, ya = a
                    xb, yb = b
                    self.ax.plot((xa, xb), (ya, yb), linewidth=4, linestyle='--', color='magenta')
                else:
                    self.__curly_path(a, b, 'magenta')
        
        if self.unique_path is not None:
            ls_x = []
            ls_y = []
            for pt in self.unique_path:
                x, y = pt
                ls_x.append(x)
                ls_y.append(y)
            self.ax.plot(ls_x, ls_y, linestyle='--', linewidth=4, color='limegreen')
        
        if self.pattern is not None:
            for seg in self.pattern:
                a, b = seg
                xa, ya = a
                xb, yb = b
                self.ax.plot((xa, xb), (ya, yb), linewidth=5, color='darkviolet')
        
        if self.impossible_to_join is not None:
            a, b = self.impossible_to_join
            self.__curly_path(a, b, 'red')
        
        if self.is_uv_constraint:
            self.ax.plot([0], [0], marker='o', markersize=8, color='magenta')
            self.ax.plot([1], [2], marker='o', markersize=8, color='magenta')
        
        self.fig.canvas.draw_idle()
        self.fig.canvas.start_event_loop(self.waiting_time)

     
class TextInterface:
    def __init__(self):
        self.cp_expand = 0
        self.current_tot = 0

    def notify_start(self, edges, forbidden_edges, to_prove):
        self.cp_expand = 0
        self.current_tot = to_prove.tot

        print('We now consider the proof of', to_prove.name)
        print('Known lemmas so far:', str([lemma.name for lemma in to_prove.known_lemmas]))
        
        input('Press any key to continue')

    def notify_end(self, to_prove):
        print('Finished the proof of', to_prove.name)

    def notify_finished(self):
        print('The proof is complete!')

    def notify_shortcut(self, edges, forbidden_edges, shortcut):
        print('SHORTCUT:', shortcut)

    def notify_pattern(self, edges, forbidden_edges, pattern):
        print('PATTERN:', pattern)

    def notify_unique_path(self, edges, forbidden_edges, unique_path):
        print('UNIQUE PATH:', unique_path)

    def notify_impossible_to_join(self, edges, forbidden_edges, p, q):
        print('IMPOSSIBLE TO JOIN', p, 'AND', q)

    def notify_branch(self, edges, forbidden_edges, tot):
        self.cp_expand += 1
        print('PROGRESS:', str(self.cp_expand) + '/' + str(self.current_tot))


==> anc/launch.py <==
"""A NOTE ON OPTIMAL DEGREE-THREE SPANNERS OF THE SQUARE LATTICE

Usage:
    launch.py prove (h1 | h2 | p1 | p2 | p3 | p4) (--text | --gui)
    launch.py prove all (--text | --gui)
    launch.py (-h | --help)

Options:
    -h --help       Show this screen.
    --text          Use the text-based interface.
    --gui           Use the graphical interface.
"""

from util import SquareRootNumber

class ToProve:
    def __init__(self, u, v, length_of_path, name, path_of_config, edges_to_consider, tot, known_lemmas):
        self.u = u
        self.v = v
        self.length_of_path = length_of_path
        self.name = name
        self.path_of_config = path_of_config
        self.edges_to_consider = edges_to_consider
        self.tot = tot
        self.known_lemmas = known_lemmas


# Lemma 1 --- "Small tile"
lemma1 = ToProve(None,
None,
None,
"h1",
[(0, 0), (-1, 0), (0, 1), (1, 0), (1, -1), (0, 0)],
[((1, 1), (2, 1)), ((1, 1), (1, 0)), ((1, 2), (2, 2)), ((1, 2), (1, 1)), ((0, 2), (1, 2)), ((0, 2), (0, 1)), ((-1, 1), (0, 1)), ((-1, 1), (-1, 0)), ((1, -1), (2, -1)), ((1, -1), (1, -2)), ((-1, 2), (-1, 1)), ((-1, 2), (0, 2)), ((2, 0), (3, 0)), ((2, 0), (2, -1)), ((2, 1), (3, 1)), ((2, 1), (2, 0)), ((2, 2), (3, 2)), ((2, 2), (2, 1)), ((0, 3), (0, 2)), ((-1, 3), (0, 3)), ((-1, 3), (-1, 2)), ((-1, 2), (0, 2)), ((-1, 2), (-1, 1))],
1467,
[])


# Lemma 2 --- "Zigzag"
lemma2 = ToProve(None,
None,
None,
"h2",
[(0, 2), (-1, 2), (-1, 1), (-1, 0), (0, 0), (1, 0), (0, 1), (1, 1), (0, 2), (1, 2)],
[((0, 0), (0, -1)), ((-1, 0), (-1, -1)), ((-1, 0), (-2, 0)), ((-1, 1), (-2, 1)), ((-2, 2), (-1, 2)), ((-1, 2), (-1, 3)), ((0, 2), (0, 3)), ((-1, 1), (0, 1)), ((1, 2), (2, 2)), ((1, 1), (2, 1)), ((1, 2), (1, 1)), ((2, 2), (3, 2)), ((2, 2), (2, 1)), ((1, 1), (1, 0)), ((2, 1), (3, 1)), ((2, 1), (2, 0)), ((1, 0), (2, 0)), ((1, 0), (1, -1)), ((2, 0), (3, 0)), ((2, 0), (2, -1)), ((0, 0), (1, 0)), ((0, 0), (0, -1)), ((1, -1), (2, -1)), ((0, -1), (1, -1)), ((-1, 0), (0, 0)), ((-1, 0), (-1, -1)), ((-1, -1), (0, -1)), ((-2, 0), (-1, 0)), ((-2, 0), (-2, -1)), ((-2, -1), (-1, -1)), ((-2, 1), (-1, 1)), ((-2, 1), (-2, 0)), ((-1, 1), (0, 1)), ((-1, 1), (-1, 0)), ((-2, 2), (-1, 2)), ((-2, 2), (-2, 1))],
922,
[lemma1])


three_first_paths_edges_to_consider = [((0, 2), (1, 2)), ((0, 2), (0, 1)), ((0, 1), (1, 1)), ((0, 1), (0, 0)), ((-1, 2), (0, 2)), ((-1, 2), (-1, 1)), ((-1, 1), (0, 1)), ((-1, 1), (-1, 0)), ((-2, 1), (-1, 1)), ((-2, 1), (-2, 0)), ((-2, 2), (-1, 2)), ((-2, 2), (-2, 1)), ((-2, 3), (-1, 3)), ((-2, 3), (-2, 2)), ((-1, 3), (0, 3)), ((-1, 3), (-1, 2)), ((0, 3), (1, 3)), ((0, 3), (0, 2)), ((1, 3), (2, 3)), ((1, 3), (1, 2)), ((1, 2), (2, 2)), ((1, 2), (1, 1)), ((1, 1), (2, 1)), ((1, 1), (1, 0)), ((1, 0), (2, 0)), ((1, 0), (1, -1)), ((0, 0), (1, 0)), ((0, 0), (0, -1)), ((-1, 0), (0, 0)), ((-1, 0), (-1, -1)), ((-2, 0), (-1, 0)), ((-2, 0), (-2, -1)), ((-1, -1), (0, -1)), ((-1, -1), (-1, -2)), ((0, -1), (1, -1)), ((0, -1), (0, -2)), ((1, -1), (2, -1)), ((1, -1), (1, -2)), ((2, 0), (3, 0)), ((2, 0), (2, -1)), ((2, 1), (3, 1)), ((2, 1), (2, 0)), ((2, 2), (3, 2)), ((2, 2), (2, 1)), ((2, 3), (3, 3)), ((2, 3), (2, 2)), ((1, 4), (2, 4)), ((1, 4), (1, 3)), ((2, 4), (3, 4)), ((2, 4), (2, 3)), ((3, 4), (4, 4)), ((3, 4), (3, 3)), ((3, 3), (4, 3)), ((3, 3), (3, 2)), ((3, 2), (4, 2)), ((3, 2), (3, 1)), ((0, 4), (1, 4)), ((0, 4), (0, 3)), ((-1, 4), (0, 4)), ((-1, 4), (-1, 3)), ((-2, 4), (-1, 4)), ((-2, 4), (-2, 3)), ((-3, 3), (-2, 3)), ((-3, 3), (-3, 2)), ((-3, 2), (-2, 2)), ((-3, 2), (-3, 1)), ((-3, 1), (-2, 1)), ((-3, 1), (-3, 0)), ((0, 5), (1, 5)), ((0, 5), (0, 4)), ((-4, 2), (-3, 2)), ((-4, 2), (-4, 1)), ((-1, 5), (0, 5)), ((-1, 5), (-1, 4)), ((0, -2), (1, -2)), ((0, -2), (0, -3)), ((0, 6), (1, 6)), ((0, 6), (0, 5)), ((1, 5), (2, 5)), ((1, 5), (1, 4)), ((3, 1), (4, 1)), ((3, 1), (3, 0)), ((4, 2), (5, 2)), ((4, 2), (4, 1)), ((-5, 2), (-4, 2)), ((-5, 2), (-5, 1)), ((-4, 1), (-3, 1)), ((-4, 1), (-4, 0)), ((-4, 3), (-3, 3)), ((-4, 3), (-4, 2)), ((-3, 0), (-2, 0)), ((-3, 0), (-3, -1)), ((-3, 4), (-2, 4)), ((-3, 4), (-3, 3)), ((-2, -1), (-1, -1)), ((-2, -1), (-2, -2)), ((-2, 5), (-1, 5)), ((-2, 5), (-2, 4)), ((-1, -2), (0, -2)), ((-1, -2), (-1, -3)), ((-1, 6), (0, 6)), ((-1, 6), (-1, 5)), ((0, -3), (1, -3)), ((0, -3), (0, -4)), ((0, 7), (1, 7)), ((0, 7), (0, 6)), ((1, -2), (2, -2)), ((1, -2), (1, -3)), ((1, 6), (2, 6)), ((1, 6), (1, 5)), ((2, -1), (3, -1)), ((2, -1), (2, -2)), ((2, 5), (3, 5)), ((2, 5), (2, 4)), ((3, 0), (4, 0)), ((3, 0), (3, -1)), ((4, 1), (5, 1)), ((4, 1), (4, 0)), ((4, 3), (5, 3)), ((4, 3), (4, 2)), ((5, 2), (6, 2)), ((5, 2), (5, 1))]


# First path of length 3*sqrt(2) + 1
path1 = ToProve((0, 0),
(1, 2),
SquareRootNumber(1, 3),
"p1",
[(0, 0), (-1, 1), (-1, 2), (0, 3), (1, 2)],
three_first_paths_edges_to_consider,
11,
[lemma1, lemma2])


# Second path of length 3*sqrt(2) + 1
path2 = ToProve((0, 0),
(1, 2),
SquareRootNumber(1, 3),
"p2",
[(0, 0), (-1, 1), (0, 2), (0, 3), (1, 2)],
three_first_paths_edges_to_consider,
8,
[lemma1, lemma2])


# Third path of length 3*sqrt(2) + 1
path3 = ToProve((0, 0),
(1, 2),
SquareRootNumber(1, 3),
"p3",
[(0, 0), (-1, 1), (0, 2), (1, 3), (1, 2)],
three_first_paths_edges_to_consider,
15,
[lemma1, lemma2])


# Path of length 5
path4 = ToProve((0, 0),
(1, 2),
SquareRootNumber(5, 0),
"p4",
[(0, 0), (1, 0), (2, 0), (2, 1), (2, 2), (1, 2)],
[((2, 1), (3, 1)), ((2, 1), (2, 0)), ((2, 0), (3, 0)), ((2, 0), (2, -1)), ((1, 1), (2, 1)), ((1, 1), (1, 0)), ((1, 0), (2, 0)), ((1, 0), (1, -1)), ((0, 0), (1, 0)), ((0, 0), (0, -1)), ((0, 1), (1, 1)), ((0, 1), (0, 0)), ((0, 2), (1, 2)), ((0, 2), (0, 1)), ((1, 2), (2, 2)), ((1, 2), (1, 1)), ((2, 2), (3, 2)), ((2, 2), (2, 1)), ((3, 2), (4, 2)), ((3, 2), (3, 1)), ((3, 1), (4, 1)), ((3, 1), (3, 0)), ((3, 0), (4, 0)), ((3, 0), (3, -1)), ((3, -1), (4, -1)), ((3, -1), (3, -2)), ((2, -1), (3, -1)), ((2, -1), (2, -2)), ((1, -1), (2, -1)), ((1, -1), (1, -2)), ((0, -1), (1, -1)), ((0, -1), (0, -2)), ((1, -2), (2, -2)), ((1, -2), (1, -3)), ((2, -2), (3, -2)), ((2, -2), (2, -3)), ((3, -2), (4, -2)), ((3, -2), (3, -3)), ((4, -1), (5, -1)), ((4, -1), (4, -2)), ((4, 0), (5, 0)), ((4, 0), (4, -1)), ((4, 1), (5, 1)), ((4, 1), (4, 0)), ((4, 2), (5, 2)), ((4, 2), (4, 1)), ((3, 3), (4, 3)), ((3, 3), (3, 2)), ((4, 3), (5, 3)), ((4, 3), (4, 2)), ((5, 3), (6, 3)), ((5, 3), (5, 2)), ((5, 2), (6, 2)), ((5, 2), (5, 1)), ((5, 1), (6, 1)), ((5, 1), (5, 0)), ((2, 3), (3, 3)), ((2, 3), (2, 2)), ((1, 3), (2, 3)), ((1, 3), (1, 2)), ((0, 3), (1, 3)), ((0, 3), (0, 2)), ((-1, 2), (0, 2)), ((-1, 2), (-1, 1)), ((-1, 1), (0, 1)), ((-1, 1), (-1, 0)), ((-1, 0), (0, 0)), ((-1, 0), (-1, -1)), ((2, 4), (3, 4)), ((2, 4), (2, 3)), ((-2, 1), (-1, 1)), ((-2, 1), (-2, 0)), ((1, 4), (2, 4)), ((1, 4), (1, 3)), ((2, -3), (3, -3)), ((2, -3), (2, -4)), ((2, 5), (3, 5)), ((2, 5), (2, 4)), ((3, 4), (4, 4)), ((3, 4), (3, 3)), ((5, 0), (6, 0)), ((5, 0), (5, -1)), ((6, 1), (7, 1)), ((6, 1), (6, 0)), ((-3, 1), (-2, 1)), ((-3, 1), (-3, 0)), ((-2, 0), (-1, 0)), ((-2, 0), (-2, -1)), ((-2, 2), (-1, 2)), ((-2, 2), (-2, 1)), ((-1, -1), (0, -1)), ((-1, -1), (-1, -2)), ((-1, 3), (0, 3)), ((-1, 3), (-1, 2)), ((0, -2), (1, -2)), ((0, -2), (0, -3)), ((0, 4), (1, 4)), ((0, 4), (0, 3)), ((1, -3), (2, -3)), ((1, -3), (1, -4)), ((1, 5), (2, 5)), ((1, 5), (1, 4)), ((2, -4), (3, -4)), ((2, -4), (2, -5)), ((2, 6), (3, 6)), ((2, 6), (2, 5)), ((3, -3), (4, -3)), ((3, -3), (3, -4)), ((3, 5), (4, 5)), ((3, 5), (3, 4)), ((4, -2), (5, -2)), ((4, -2), (4, -3)), ((4, 4), (5, 4)), ((4, 4), (4, 3)), ((5, -1), (6, -1)), ((5, -1), (5, -2)), ((6, 0), (7, 0)), ((6, 0), (6, -1)), ((6, 2), (7, 2)), ((6, 2), (6, 1)), ((7, 1), (8, 1)), ((7, 1), (7, 0))],
6155,
[lemma1, lemma2])


import sys
from docopt import docopt

import proof
import interface

if __name__ == '__main__':
    to_prove_dictionary = {
        'h1' : lemma1,
        'h2' : lemma2,
        'p1' : path1,
        'p2' : path2,
        'p3' : path3,
        'p4' : path4
    }

    arguments = docopt(__doc__)
    
    if arguments['--gui']:
        interface = interface.GUIInterface()
    else:
        interface = interface.TextInterface()
    
    if not arguments['all']:
        for to_prove_name in ['h1', 'h2', 'p1', 'p2', 'p3', 'p4']:
            if arguments[to_prove_name]:
                proof.prove(to_prove_dictionary[to_prove_name], interface)
    else:
        for to_prove_name in ['h1', 'h2', 'p1', 'p2', 'p3', 'p4']:
            proof.prove(to_prove_dictionary[to_prove_name], interface)


==> anc/lemma_2_4.py <==
"""A NOTE ON OPTIMAL DEGREE-THREE SPANNERS OF THE SQUARE LATTICE - PROOF OF LEMMA 2.4

Usage:
    lemma_2_4.py
    lemma_2_4.py (-h | --help)

Options:
    -h --help       Show this screen.

Explanation:
    This program performs the verification mentioned in the proof of Lemma 2.4.
"""

from docopt import docopt

from queue import PriorityQueue

from util import *

if __name__ == '__main__':
    arguments = docopt(__doc__)
    
    # Building the graph
    nodes = [(i, j) for i in range(-10, 11) for j in range(-10, 11)]

    graph = {}
    for p in nodes:
        graph[p] = []
        for q in nodes:
            d = manhattan(p, q)
            if d == 1:
                graph[p].append((q, SquareRootNumber(1, 1))) # 1 + sqrt(2)
            elif d == 2:
                graph[p].append((q, SquareRootNumber(2, 1))) # (1 + sqrt(2))*sqrt(2) = 2 + sqrt(2)
            elif d == 3:
                graph[p].append((q, SquareRootNumber(3, 1))) # 3 + sqrt(2)

    # Dijkstra's algorithm
    distances_from_origin = {}  # stores the graph distance between (0, 0) to all the other points
    pq = PriorityQueue()
    pq.put((SquareRootNumber(0, 0), (0, 0)))

    while not pq.empty():
        cur_dist, cur_point = pq.get()
        
        if not cur_point in distances_from_origin:    
            distances_from_origin[cur_point] = cur_dist
            for neigh, edge_length in graph[cur_point]:
                if not neigh in distances_from_origin:
                    pq.put((cur_dist + edge_length, neigh))

    # Checking the shortest path property
    for (x, y) in nodes:
        p1 = (0, 0)
        p2 = (x, y)
        
        square_dist_p1_p2 = SquareRootNumber(dist_squared(p1, p2), 0)   # we have to convert this integer explicitly to a SquareRootNumber
        if not(distances_from_origin[p2]**2 <= (SquareRootNumber(1, 1)**2)*square_dist_p1_p2):
            raise ValueError('The lemma is not verified for point', p2)

    print('The lemma is verified for all points (p, q) with -10 <= p, q <= 10')


==> anc/lemma_3_8.py <==
"""A NOTE ON OPTIMAL DEGREE-THREE SPANNERS OF THE SQUARE LATTICE - PROOF OF LEMMA 3.8

Usage:
    lemma_3_8.py
    lemma_3_8.py (-h | --help)

Options:
    -h --help       Show this screen.

Explanation:
    This program performs the verification mentioned in the proof of Lemma 3.8.
"""

import sys
from docopt import docopt

import sympy as s
import numpy as np

import matplotlib
matplotlib.use('qt5agg')
import matplotlib.pyplot as plt

from matplotlib.widgets import Button


# -----------------------------------------------------------------------------------------------------------------
# BASIC GEOMETRY
directions = [(i, j) for i in [-1, 0, 1] for j in [-1, 0, 1] if (i, j) != (0, 0)]


def translate(p, v):
    '''
    Returns the image of the point p by the translation of vector v.
    '''
    px, py = p
    vx, vy = v
    return (px+vx, py+vy)


def dist(p, q):
    '''
    Returns the Euclidean distance between points p and q.
    '''
    px, py = p
    qx, qy = q
    return s.sqrt((px-qx)*(px-qx)+(py-qy)*(py-qy))


def norm(v):
    '''
    Given a vector v, returns its Euclidean norm.
    '''
    return dist(v, (0, 0))


# -----------------------------------------------------------------------------------------------------------------
# EXHAUSTIVE SEARCH
def paths_bounded_length(start, end, min_length, max_length):
    '''
    Returns all paths (without cycle) between 'start' and 'end' of
    length 'l' such that min_length < l <= max_length.
    '''
    if dist(start, end) > max_length:
        return []
    if start == end:
        if min_length < 0:
            return [[start]]
        else:
            return []
    ans = []
    for d in directions:
        next = translate(start, d)
        cur_paths = paths_bounded_length(
            next, end, min_length-norm(d), max_length-norm(d))
        for path in cur_paths:
            if start not in path:
                ans.append([start]+path)
    return ans


def there_is_obvious_shorter_path(path, max_dilation=1+s.sqrt(2)):
    '''
    Returns 'True' if there necessarily exists a path which is shorter than 
    the given path, using the 'max_dilation' constraint.
    '''
    n = len(path)
    partial_sums = [0] # length of the path from its first vertex to its i-th vertex
    for i in range(1, n):
        path_dist = partial_sums[i-1]+dist(path[i-1], path[i])
        partial_sums.append(path_dist)

    for i in range(n):
        for j in range(i, n):
            path_dist = partial_sums[j] - partial_sums[i]
            max_dist = max_dilation * dist(path[i], path[j])
            if path_dist > max_dist:
                return True, (path[i], path[j], max_dist)
    return False, None


# -----------------------------------------------------------------------------------------------------------------
# GUI
def plot_path(fig, ax, path):
    ax.cla()
    x_coord = [p[0] for p in path]
    y_coord = [p[1] for p in path]
    x_ticks = np.arange(-2, 4, 1)
    y_ticks = np.arange(-2, 5, 1)
    ax.set_xticks(x_ticks)
    ax.set_yticks(y_ticks)
    ax.set_xlim([-2, 3])
    ax.set_ylim([-2, 4])
    ax.grid(which='both')
    ax.plot(x_coord, y_coord)
    fig.canvas.draw_idle()
    plt.pause(0.001)


def wait_loop(fig):
    while fig.in_pause:
        fig.canvas.start_event_loop(0.001)


def wait_until_next_button_pressed(fig):
    fig.in_pause = True
    wait_loop(fig)


def init_GUI():
    fig = plt.figure(figsize=(10, 8), dpi=80)
    def handle_close(evt):
        print('Execution terminated')
        exit()
    fig.canvas.mpl_connect('close_event', handle_close)

    ax = fig.add_subplot(111, aspect='equal')
    fig.subplots_adjust(left=0.2, bottom=0.2)
    fig.canvas.set_window_title('Considering all possible paths')


    fig.in_pause = False


    next_button_ax = fig.add_axes([0.8, 0.01, 0.1, 0.04])
    next_button = Button(next_button_ax, 'Next',
                         color='palegoldenrod', hovercolor='lightgray')


    def next_button_callback(mouse_event):
        fig.in_pause = False

    next_button.on_clicked(next_button_callback)
    return fig, ax, next_button


# -----------------------------------------------------------------------------------------------------------------
# MAIN PROGRAM
if __name__ == '__main__':
    arguments = docopt(__doc__)

    # SHOW ALL POSSIBLE PATHS AND FIND VALID PATHS AMONG THEM
    fig, ax, next_button = init_GUI()

    list_paths = paths_bounded_length(
        (0, 0), (1, 2), 3+s.sqrt(2), s.sqrt(5)*(1+s.sqrt(2)))

    valid_paths = []

    for i, path in enumerate(list_paths):
        print("Considering path", i+1, "out of", len(list_paths))
        invalid, reason = there_is_obvious_shorter_path(path)
        plot_path(fig, ax, path)
        if invalid:
            p, q, max_dist = reason
            print("Not a shortest path: problem between", p, "and", q)
            print("There must exist a path of distance at most",
                  max_dist, "between those points.")
            ax.plot([p[0], q[0]], [p[1], q[1]], color="red", linestyle="--")
            fig.canvas.draw_idle()
            plt.pause(0.001)
        else:
            print("Valid shortest path.")
            valid_paths.append(path)

        wait_until_next_button_pressed(fig)


    # SHOW ALL VALID PATHS
    print("\n"+"-"*77)
    print("\nThe valid paths are:")
    fig.canvas.set_window_title('Valid paths')

    for path in valid_paths:
        print(path)
        plot_path(fig, ax, path)

        wait_until_next_button_pressed(fig)


==> anc/proof.py <==
import math
import copy
import numpy as np
from numpy.linalg import matrix_power

from util import *  # file with SquareRootNumber class, helper functions and data


# -----------------------------------------------------------------------------------------------------------------
# GLOBAL VARIABLES

DIL = SquareRootNumber(1, 1)


# -----------------------------------------------------------------------------------------------------------------
# TRAVERSAL

def can_add_path(path):
    '''
    Given a path, returns True iff
    1) no edge of the path is a forbidden edge
    2) every vertex has degree at most 3 after adding the edges from this path to the already existing edges
    '''

    degree_increment = {}    # maps points to the increment in degree they receive
    l = len(path)
    for i in range(l-1):
        a = path[i]
        b = path[i+1]

        if (a, b) in forbidden_edges:
            return False

        if not (a, b) in edges:  # already existing edges are fine
            for p in [a, b]:
                degree_increment[p] = degree_increment.get(p, 0) + 1
                # p will have a degree > 3 after adding the edge
                if degree_increment[p] + deg.get(p, 0) > 3:
                    return False
    return True


def exists_good_path(p, q):
    '''
    Returns True iff there exists a path between p and q,
    made only of existing edges of length at most DIL*|pq|.
    '''
    d_pq_squared = dist_squared(p, q)

    def DFS(u, lg, previous=None):
        '''
        We are currently at u and we want to reach q. 
        The variable 'lg' is the distance already traveled between p and u.
        '''

        if u == q:
            return lg**2 <= (DIL**2)*SquareRootNumber(d_pq_squared, 0)

        # pruning using manhattan_with_diagonals which is a lower bound of the length of the path from q to u
        if (lg + manhattan_with_diagonals(q, u))**2 > (DIL**2) * SquareRootNumber(d_pq_squared, 0):    # the dilation is too big
            return False  # we end the exploration of the current path

        for d, norm in directions:
            v = translate(u, d)
            if (v != previous) and ((u, v) in edges):   # we don't go back and use an existing edge
                if DFS(v, lg+norm, u):
                    return True
                # else we continue to explore all possible paths
        return False    # we did not find any valid end to the current path

    return DFS(p, SquareRootNumber(0, 0))


def find_paths(p, q, max_nb_paths=math.inf):
    '''
    Returns a list of paths between p and q of length at most DIL*|pq|.
    The edges of those paths may or may not in 'edges'.
    The paths must satisfy the conditions of the function 'can_add_path'.

    The size of this list is limited to at most 'max_nb_paths' different paths.
    The list is exhaustive unless the limit 'max_nb_paths' has been reached.
    '''
    d_pq_squared = dist_squared(p, q)

    paths = []

    def DFS(u, lg, path):   # we are currently at u and we want to reach q
        '''
        We are currently at u and we want to reach q. 
        The variable 'path' is the current path from p to u, and 'lg' is the length of this path.

        Returns True if enough paths are found and we can stop the search,
        False if more paths needs to be considered.
        Valid paths are added to the list 'paths'.
        '''

        if u == q and (lg**2 <= (DIL**2) * SquareRootNumber(d_pq_squared, 0)) and can_add_path(path):
            paths.append(path)
            return len(paths) == max_nb_paths    # True if we must stop

        # pruning
        if (lg + manhattan_with_diagonals(q, u))**2 > (DIL**2) * SquareRootNumber(d_pq_squared, 0):
            return False  # we end the exploration of the current path

        for d, norm in directions:
            v = translate(u, d)
            # we don't go back and go through an allowed edge
            if ((len(path) == 1) or (v != path[-2])) and not (u, v) in forbidden_edges:
                if DFS(v, lg+norm, path+[v]):
                    return True
        return False

    DFS(p, SquareRootNumber(0, 0), [p])
    return paths


def find_shortcut(p, q, c):
    '''
    If we can infer that there exists a path between p and q,
    with length strictly less than c, it returns this path. Otherwise, returns None. 


    The strategy is as follows: if a and b are two vertices with |ab| <= sqrt(5),
    - if ab is in 'edges', we know that there is a segment of length |ab| between a and b;
    - in all cases, we know that there is a path of length at most |ab|*DIL between them (*)
      (since the geometric graph has local dilation DIL = 1+sqrt(2)).
    '''

    def DFS(u, lg, prev=None):   # we are currently at u and we want to reach q, length of current path is 'lg'
        if u == q and lg < c:
            return [q]

        # pruning
        if lg + manhattan_with_diagonals(q, u) >= c:
            return None  # we end the exploration of the current path

        for d, norm in directions:
            v = translate(u, d)
            if (u, v) not in edges:
                norm *= SquareRootNumber(1, 1)  # explanation above, see (*)

            if v != prev:
                shortcut = DFS(v, lg+norm, v)
                if shortcut is not None:
                    return [u] + shortcut
        return None
    return DFS(p, SquareRootNumber(0, 0))


def add_path(path):
    '''
    Adds all the edges from a path given as a list of points,
    assuming it can be added (needs to be checked earlier by can_add_path).
    Returns:
    - added_edges: a list of added edges (with exactly one of (a, b) and (b, a)).
    - added_points: a list of added points.
    - new_forbidden: a list of new forbidden edges (with exactly one of (a, b) and (b, a)).
    '''

    def add_edge(a, b):
        '''
        Adds a bidirectional edge between points a and b to 'edges'.
        Assumes that it is possible and that the edge does not already exist.
        Returns a list of new forbidden edges.
        '''

        for p in [a, b]:
            deg[p] = deg.get(p, 0) + 1

        edges.update([(a, b), (b, a)])

        new_forbidden = []

        if manhattan(a, b) == 2:  # (a, b) is a diagonal edge -> the crossing diagonal becomes forbidden
            dx, dy = vec(a, b)
            c = translate(a, (dx, 0))
            # (c, d) is the diagonal that crosses (a, b)
            d = translate(a, (0, dy))
            if ((c, d) not in edges) and ((c, d) not in forbidden_edges):
                forbidden_edges.update([(c, d), (d, c)])
                new_forbidden.extend([(c, d), (d, c)])

        # if one of the endpoints of the edge now has degree 3, more forbidden edges need to be added
        for p in [a, b]:
            if deg[p] == 3:
                for d, _ in directions:
                    c = translate(p, d)
                    if ((p, c) not in edges) and ((p, c) not in forbidden_edges):
                        forbidden_edges.update([(p, c), (c, p)])
                        new_forbidden.extend([(p, c), (c, p)])

        return new_forbidden

    added_edges = []
    added_points = []
    new_forbidden = []

    l = len(path)
    for i in range(l-1):
        a = path[i]
        b = path[i+1]
        if not (a, b) in edges:
            added_edges.append((a, b))
            new_forbidden.extend(add_edge(a, b))

        for p in [a, b]:
            if not p in points:
                added_points.append(p)
                points.add(p)

    return added_edges, added_points, new_forbidden


def remove_path(added_edges, added_points, new_forbidden):
    '''
    Undoes the changes made by a previous call to add_path.
    '''
    for edge in added_edges:
        a, b = edge
        deg[a] -= 1
        deg[b] -= 1
        edges.difference_update({(a, b), (b, a)})
    points.difference_update(added_points)
    forbidden_edges.difference_update(new_forbidden)


# -----------------------------------------------------------------------------------------------------------------
# PATTERN DETECTION

def detect_pattern(p, pattern):
    '''
    Given a point p and a pattern (a set of edges),
    checks if the pattern is present in 'edges' at the point p.

    If the pattern is not there, returns None;
    otherwise returns the point of the pattern corresponding to p.
    '''
    points_of_pattern = set()
    for a, b in pattern:
        points_of_pattern.update([a, b])

    for pattern_point in points_of_pattern:
        v = vec(pattern_point, p)   # translation vector from pattern to edges

        cur_ok = True
        for a, b in pattern:
            if (translate(a, v), translate(b, v)) not in edges:
                cur_ok = False
                break

        if cur_ok:
            return pattern_point

    return None


def pattern_created_by_recent_add(recent_points):
    '''
    Checks if one of the patterns in 'list_of_patterns' can be found in 'edges'.
    It only searches for patterns near recently added points (from the list 'recent_points'). 

    If no pattern is found, returns None;
    otherwise returns the subset of 'edges' that forms a pattern (as a list).
    '''
    for p in recent_points:
        for patt in list_of_patterns:
            attaching_point = detect_pattern(p, patt)
            if attaching_point is not None:
                v = vec(attaching_point, p)
                translated_pattern = []
                for a, b in patt:
                    translated_pattern.append(
                        (translate(a, v), translate(b, v)))
                return translated_pattern
    return None


def initialize_patterns(initial_list_of_patterns):
    '''
    Given a list of patterns (each one being a list of edges),
    initializes list_of_patterns so that it contains all the list of edges corresponding
    to the images of those patterns under rotations and symmetries.
    '''
    global list_of_patterns

    list_of_patterns = []

    # Construct 'all_transfo', a list of 8 matrices corresponding to the possible symmetries
    rotation = np.array([np.array([0, -1]), np.array([1, 0])])
    flip = np.array([np.array([-1, 0]), np.array([0, 1])])
    all_transfo = [matrix_power(rotation, i) for i in range(
        4)] + [matrix_power(rotation, i).dot(flip) for i in range(4)]

    for pattern in initial_list_of_patterns:
        for mat in all_transfo:
            transformed_pattern = []

            for edge in pattern:
                a, b = edge
                new_a = tuple(mat.dot(np.array(a)))
                new_b = tuple(mat.dot(np.array(b)))
                transformed_pattern.append((new_a, new_b))

            list_of_patterns.append(transformed_pattern)


# -----------------------------------------------------------------------------------------------------------------
# EXPLORATION

def expand(gamma):
    '''
    Main recursive function. Implements Algorithm 2 (see the article).

    In the comments, we will use [i:] to denote the i-th line of Algorithm 2.
    '''

    global progress_counter

    added_edges, added_points, new_forbidden = add_path(gamma)  # Variables to store changes made in 'expand' to remove them when the branch is finished

    recent_points = set()
    for edge in added_edges:
        a, b = edge
        recent_points.update([a, b])

    new_known_satisfaction = []

    shortcut = None
    if to_prove.u is not None and to_prove.v is not None:
        shortcut = find_shortcut(
            to_prove.u, to_prove.v, to_prove.length_of_path)

    if shortcut is not None:  # Corresponds to line [2:] of Algorithm 2
        interface.notify_shortcut(edges, forbidden_edges, shortcut)
    else:
        created_pattern = pattern_created_by_recent_add(recent_points)
        if created_pattern is not None:  # [4:]
            interface.notify_pattern(edges, forbidden_edges, created_pattern)
        else:
            progress_counter += 1
            interface.notify_branch(edges, forbidden_edges, progress_counter)

            list_of_couples = []
            # We construct a list of pairs of points (p, q) [with |pq|<=sqrt(5)] which we will examine:
            # (Satisfaction) if there is already a path between p and q in 'edges' of length at most |pq|*DIL,
            #     the pair is good and there is nothing to do.
            #     We add the pair to 'known_satisfaction' so that we do not consider it again in the future (if not in 'known_satisfaction' already).
            # (Deduction) if there is only one possible path (not entirely in 'edges') between p and q of length at most |pq|*DIL,
            #     we deduce that it must be present. We store in 'a_unique_path' so that it can be added to
            #     'edges' in the next call to 'expand' (unless a contradiction is found in the meantime).
            # (Contradiction) if there cannot be any path between p and q of length at most |pq|*DIL,
            #     we found a contradiction ('edges' is not part of a locally optimal geometric graph).
            #     We end the exploration of this branch.
            # (Exploration) otherwise, we cannot conclude anything yet because there are several possibilities for a path between
            #     p and q of length at most DIL*|pq|, none of which is already in 'edges'

            for p in points:  # First point of the pair
                if is_close_to(p, recent_points, 3):    # We focus on the zones where changes have been made in the last step
                    for dx in [-2, -1, 0, 1, 2]:
                        for dy in [-2, -1, 0, 1, 2]:
                            if abs(dx) + abs(dy) in [1, 2, 3]:
                                q = translate(p, (dx, dy))  # The second point of the pair is such that 1 <= |pq| <= sqrt(5)
                                if is_close_to(q, recent_points, 2):    # We focus on the zones where changes have been made in the last step
                                    if (q, p) not in list_of_couples:  # To avoid duplicates
                                        list_of_couples.append((p, q))

            contradiction = False
            deduction = False
            a_unique_path = None  # The unique valid path in the case Deduction

            for (p, q) in list_of_couples:
                if (p, q) in known_satisfaction:  # Satisfaction (already known)
                    continue
                else:
                    if exists_good_path(p, q):  # Satisfaction (new)
                        known_satisfaction.update([(p, q), (q, p)])
                        new_known_satisfaction.extend([(p, q), (q, p)])
                        continue

                # We want to figure out whether there are 0, 1 or at least 2 paths between p and q.
                # The variable 'valid_paths' contains the list of valid paths between p and q (we limit the search to at most 2 paths).
                valid_paths = find_paths(p, q, 2)

                if len(valid_paths) == 0:  # Line [:6]: Contradiction
                    interface.notify_impossible_to_join(
                        edges, forbidden_edges, p, q)
                    contradiction = True
                    break  # We can stop immediately
                elif not deduction and len(valid_paths) == 1:
                    deduction = True
                    a_unique_path = valid_paths[0]

            if not contradiction:
                if deduction:  # Line [:8]: Deduction
                    interface.notify_unique_path(
                        edges, forbidden_edges, a_unique_path)
                    # Go deeper in the recursion to add the unique path [no choice is made]
                    expand(a_unique_path)
                else:  # Line [:12]
                    # Go deeper in the recursion by trying all possibilities for some pair (p, q) [several choices]
                    #
                    # The pair (p, q) is chosen as follows: it is the first pair (p, q) of 'ls_edges_to_consider'
                    # that is not known as good.

                    id_edge = 0
                    while id_edge < len(ls_edges_to_consider):
                        p, q = ls_edges_to_consider[id_edge]

                        if (p, q) not in known_satisfaction:
                            for path in the_five_short_paths(p, q):
                                if can_add_path(path):
                                    expand(path)
                            break

                        id_edge += 1

                    # Does not occur with the lists 'ls_edges_to_consider' that we provide
                    if id_edge == len(ls_edges_to_consider):
                        raise ValueError(
                            "The list 'ls_edges_to_consider' was not long enough: we could not finish the proof within this depth")

    # Undo the changes that were made at the start of this call to 'expand'
    remove_path(added_edges, added_points, new_forbidden)
    known_satisfaction.difference_update(new_known_satisfaction)


def prove(result_to_prove, communication_interface):
    global to_prove, edges, forbidden_edges, deg, points, known_satisfaction, ls_edges_to_consider, progress_counter, interface
    to_prove = result_to_prove
    interface = communication_interface

    edges = set()
    deg = {}
    points = set()

    forbidden_edges = set()
    known_satisfaction = set()

    progress_counter = 0

    initialize_patterns([path_to_list_of_edges(lemma.path_of_config)
                         for lemma in to_prove.known_lemmas])
    # now list_of_patterns is the full list of forbidden patterns, taking rotations and symmetries into account

    ls_edges_to_consider = to_prove.edges_to_consider

    interface.notify_start(edges, forbidden_edges, to_prove)
    expand(to_prove.path_of_config)
    interface.notify_end(to_prove)

    interface.notify_finished()


==> anc/proposition_2_1.py <==
"""A NOTE ON OPTIMAL DEGREE-THREE SPANNERS OF THE SQUARE LATTICE - PROOF OF PROPOSITION 2.1

Usage:
    proposition_2_1.py (--text | --gui)
    proposition_2_1.py (-h | --help)

Options:
    -h --help       Show this screen.
    --text          Use the text-based interface.
    --gui           Use the graphical interface.

Explanation:
    Let H be te periodic geometric graph in solid lines shown in Figure 3 in the article (here H will be displayed in blue in the GUI). 
    Let p1, p2 be two points in Z² with |p1p2| <= √5.
    Since H is periodic, we may assume that p1 is one of the points displayed in purple in the GUI (see possible_points_for_p1).
    This program iterates over all choices of p1 (purple points), all choices of p2 (close to p1)
    and all choices of vertical/horizontal segments (that are relevant to p1 and p2)
    to determine if there is a path of dilation at most 1+√2 in all cases.
"""

import sys

from docopt import docopt

import matplotlib
import matplotlib.pyplot as plt
matplotlib.use('qt5agg')
from matplotlib.widgets import Button, Slider

from queue import PriorityQueue

from util import *


def translate(p, vec):
    return (p[0]+vec[0], p[1]+vec[1])


def add_path(path, shift, edges):
    l = len(path)
    for i in range(l-1):
        a, b = translate(path[i], shift), translate(path[i+1], shift)
        if not (a, b) in edges:
            edges.add((a, b))
        if not (b, a) in edges:
            edges.add((b, a))


def initial_config():
    edges = set()
    for i in range(-4, 5):
        for j in range(-4, 5):
            # fundamental parallelogram
            shift = (2*i+5*j, -2*i)
            add_path([(0, 0), (1, 1), (1, 2), (2, 2), (3, 3), (3, 2), (4, 2), (4, 1), (5, 1)], shift, edges)
            add_path([(1, 1), (2, 1), (2, 2)], shift, edges)
            add_path([(1, -1), (2, 0), (3, 1), (4, 2),], shift, edges)
    
    return edges


def exhaustive(gui):
    possible_values_for_p1 = [(1, -1), (2, -1), (3, -1), (1, 0), (2, 0), (3, 0), (4, 0), (2, 1), (3, 1), (3, 2)]
    points_with_choice_for_graph_edges = [(0, 3), (2, 1), (4, -1), (-1, -1)]
    
    edges = initial_config()
    
    nb_choices = len(points_with_choice_for_graph_edges)
    number_of_cases = 2**nb_choices
    
    progress_counter = 0
    for mask in range(number_of_cases): # to iterate on all possible choices of vertical and horizontal segments
        progress_counter += 1
        
        if gui is None:
            print('Progress:', str(progress_counter) + '/' + str(number_of_cases))
        else:
            gui.progress_slider.set_val(100*progress_counter/number_of_cases)
        
        new_edges = []
        for i in range(nb_choices):
            x, y = points_with_choice_for_graph_edges[i]
            if(mask & (1 << i)):
                # we use horizontal segmnents at this point
                new_edges.append(((x, y), (x+1, y)))
                new_edges.append(((x, y-1), (x+1, y-1)))
            else:
                # we use vertical segmnents at this point
                new_edges.append(((x, y), (x, y-1)))                
                new_edges.append(((x+1, y), (x+1, y-1)))           
        
        if gui is not None:
            gui.visualize(edges, new_edges, possible_values_for_p1)
            while not gui.next:
                plt.pause(0.001)
            gui.next = False
        
        for a, b in new_edges:
            edges.add((a, b))
            edges.add((b, a))
        
        verify_shortest_paths(edges, possible_values_for_p1)
        
        for a, b in new_edges:
            edges.remove((a, b))
            edges.remove((b, a))
            

def verify_shortest_paths(config, possible_values_for_p1):
    # create the adjacency lists from the set of edges
    nodes = set()
    neighbours = {} # nodes adjacent to a given node
    graph = {}      # weighed edges starting from a given node
    for a, b in config:
        nodes.add(a)
        nodes.add(b)
        neighbours[a] = set()
        neighbours[b] = set()
        graph[a] = []
        graph[b] = []
    
    for a, b in config:
        neighbours[a].add(b)
        neighbours[b].add(a)
    
    # initialize the weights in the adjacency lists
    for a in nodes:
        for b in neighbours[a]:
            if manhattan(a, b) == 1:
                graph[a].append((b, SquareRootNumber(1, 0)))   # length 1
            elif manhattan(a, b) == 2:
                graph[a].append((b, SquareRootNumber(0, 1)))   # length √2
            else:
                print(a, b)
                raise ValueError('Some edges are longer than sqrt(2)')
    
    # Dijkstra's algorithm
    for p1 in possible_values_for_p1:
        distances = {}
        pq = PriorityQueue()
        pq.put((SquareRootNumber(0, 0), p1))
        
        number_of_close_points = 0  # number of points with Euclidean distance at most √5 from p1

        while not pq.empty() and number_of_close_points < 21:   # there are 21 possible values for p2
            cur_dist, cur_point = pq.get()
            
            if not cur_point in distances:
                if dist_squared(p1, cur_point) <= 5:
                    number_of_close_points += 1
            
                distances[cur_point] = cur_dist
                for neigh, edge_length in graph[cur_point]:
                    if not neigh in distances:
                        pq.put((cur_dist + edge_length, neigh))

        x1, y1 = p1
        for dx in [-2, -1, 0, 1, 2]:
            for dy in [-2, -1, 0, 1, 2]:
                p2 = (x1+dx, y1+dy)
                if dist_squared(p1, p2) <= 5:
                    square_dist_p1_p2 = SquareRootNumber(dist_squared(p1, p2), 0)   # we have to convert this integer explicitly to a SquareRootNumber
                    if not(distances[p2]**2 <= (SquareRootNumber(1, 1)**2)*square_dist_p1_p2):
                        raise ValueError('Some dilations are greater than sqrt(2): ' + str(p1) + ', ' + str(p2))

class GUI:
    def __init__(self, _is_progress_bar=True):
        self.fig = plt.figure(figsize=(10, 8), dpi=80)
        self.ax = self.fig.add_subplot(111, aspect='equal')
        self.__init_axes()
        
        def handle_close(evt):
            print('Execution terminated')
            plt.close('all')
            sys.exit()
        
        self.fig.canvas.mpl_connect('close_event', handle_close)
        
        widget_color = 'palegoldenrod'
        
        if _is_progress_bar:
            self.fig.subplots_adjust(bottom=0.2)
            
            self.progress_slider_ax = self.fig.add_axes([0.15, 0.08, 0.75, 0.04], facecolor=widget_color)
            self.progress_slider = Slider(self.progress_slider_ax, 'Progress', 0, 100, valinit=0, dragging=False)
            self.progress_slider.set_active(False)
            
        self.next_button_ax = self.fig.add_axes([0.8, 0.01, 0.1, 0.04])
        self.next_button = Button(self.next_button_ax, 'Next', color=widget_color, hovercolor='lightgray')
        self.next = False
        
        def next_button_callback(mouse_event):
            self.next = True
        
        self.next_button.on_clicked(next_button_callback)
    
    def __init_axes(self):
        x_ticks = range(-5, 10)
        y_ticks = range(-7, 8)
        self.ax.set_xticks(x_ticks)
        self.ax.set_yticks(y_ticks)
        self.ax.set_xlim([-5, 9])
        self.ax.set_ylim([-7, 7])
        self.ax.grid(which='both')

    def visualize(self, edges, new_edges=[], possible_values_for_p1=[]):
        self.ax.cla()
        self.__init_axes()
        
        for seg in edges:
            a, b = seg
            xa, ya = a
            xb, yb = b
            self.ax.plot((xa, xb), (ya, yb), color='blue')
        
        for seg in new_edges:
            a, b = seg
            xa, ya = a
            xb, yb = b
            self.ax.plot((xa, xb), (ya, yb), linewidth=3, color='orange')
        
        for pt in possible_values_for_p1:
            x, y = pt
            self.ax.plot([x], [y], marker='o', markersize=10, color='purple')
        
        plt.pause(0.001)
    
    def set_title(self, title):
        self.fig.canvas.set_window_title(title)


if __name__ == '__main__':
    arguments = docopt(__doc__)
    
    if arguments['--gui']:
        gui = GUI(True)
        gui.set_title('UNCOUNTABLY MANY LOCALLY OPTIMAL GEOMETRIC GRAPHS')
    else:
        gui = None
    
    exhaustive(gui)
    
    print('Check successful')


==> anc/util.py <==
# -----------------------------------------------------------------------------------------------------------------
# CLASS FOR REPRESENTING DISTANCES EXACTLY

class SquareRootNumber():
    '''
    A SquareRootNumber is an element of Z[sqrt(2)], i.e. a number of the
    form a+b*sqrt(2), for integers a and b.
    Attributes: a and b, integers.
    Methods: standard arithmetic operations and comparisons.
    '''

    def __init__(self, _a, _b):  # a+b*sqrt(2)
        self.a = _a
        self.b = _b

    def __str__(self):
        return str(self.a)+" + "+str(self.b)+"*sqrt(2)"

    def __add__(self, nb):
        return SquareRootNumber(self.a+nb.a, self.b+nb.b)

    def __sub__(self, nb):
        return SquareRootNumber(self.a-nb.a, self.b-nb.b)

    def __mul__(self, nb):
        a1, b1 = (self.a, self.b)
        a2, b2 = (nb.a, nb.b)
        return SquareRootNumber(a1*a2 + 2*b1*b2, a1*b2 + b1*a2)

    def __pow__(self, exponent):  # exponent is a nonnegative integer
        ans = SquareRootNumber(1, 0)
        for _ in range(exponent):
            ans *= self
        return ans

    def is_positive(self):
        a, b = (self.a, self.b)
        if a < 0:
            if b <= 0:
                return False
            else:  # b > 0
                return 2*b**2 > a**2
        else:  # a >= 0
            if b > 0:
                return True
            else:  # b <= 0
                return a**2 > 2*b**2

    def __eq__(self, nb):
        return self.a == nb.a and self.b == nb.b

    def __ne__(self, nb):
        return not self == nb

    def __lt__(self, nb):
        return (nb - self).is_positive()

    def __gt__(self, nb):
        return nb < self

    def __le__(self, nb):
        return (self == nb) or (self < nb)

    def __ge__(self, nb):
        return (self == nb) or (self > nb)

# -----------------------------------------------------------------------------------------------------------------
# LISTS WITH THE POSSIBLE DIRECTIONS


# All 8 directions (right, upRight, ...) together with the norm (sqrt(2) if diagonal, 1 otherwise)
directions = []
for _i in [-1, 0, 1]:
    for _j in [-1, 0, 1]:
        if (_i, _j) != (0, 0):
            if _i != 0 and _j != 0:
                _norm = SquareRootNumber(0, 1)
            else:
                _norm = SquareRootNumber(1, 0)
            directions.append(((_i, _j), _norm))

# -----------------------------------------------------------------------------------------------------------------
# HELPER FUNCTIONS


def translate(p, v):
    '''Returns the image of the point p by the translation of vector v.'''
    px, py = p
    vx, vy = v
    return (px+vx, py+vy)


def vec(p, q):
    '''Returns the components of the vector joining p and q.'''
    px, py = p
    qx, qy = q
    return (qx-px, qy-py)


def dist_squared(p, q):
    '''Returns the square of the Euclidean distance between p and q.'''
    px, py = p
    qx, qy = q
    return (px-qx)**2 + (py-qy)**2


def manhattan(p, q):
    '''Usual manhattan distance between p and q.'''
    vx, vy = vec(p, q)
    return abs(vx) + abs(vy)


def manhattan_with_diagonals(p, q):
    '''
    Returns the modified manhattan distance between p and q,
    where it is also allowed to use diagonals.
    '''
    vx, vy = vec(p, q)
    m = min(abs(vx), abs(vy))
    M = max(abs(vx), abs(vy))
    return SquareRootNumber(M - m, m)


def is_close_to(p, set_of_pts, d):
    '''
    Given a point p, a set of points set_of_pts and a distance d,
    returns True if and only if p is at distance at most d from
    at least a point of set_of_pts.
    '''
    for q in set_of_pts:
        if manhattan(p, q) <= d:
            return True
    return False


def path_to_list_of_edges(path):
    '''Given a path, i.e. a list of points, return the associated list of edges.
    If points are numbered p[0], ... p[l-1],
    this function returns the list of edges
    (p[0], p[1]), (p[1], p[2]), ..., (p[l-2], p[l-1])'''
    ans = []
    l = len(path)
    for i in range(l-1):
        ans.append((path[i], path[i+1]))
    return ans


def the_five_short_paths(p, q):
    '''
    Given two points p and q such that |pq| = 1,
    returns the list of 5 paths joining p and q
    of length at most 1+sqrt(2).
    '''
    right_up_left_down = [(1, 0), (0, 1), (-1, 0), (0, -1)]

    i = right_up_left_down.index(vec(p, q))
    rotated_left = right_up_left_down[(i+1) % 4]
    rotated_right = right_up_left_down[(i+3) % 4]

    ls_paths = [[p, q]]  # the first path is made only of the edge (p, q)
    for pt in [p, q]:
        for v in [rotated_left, rotated_right]:
            # the 4 other paths are of the form (p, r, q)
            ls_paths.append([p, translate(pt, v), q])
    return ls_paths

